Isotopic piecewise affine approximation of algebraic or $C^1$ varieties

We propose a novel sufficient condition establishing that a piecewise affine variety has the same topology as a variety of the sphere $\mathbb{S}^n$ defined by positively homogeneous $C^1$ functions. This covers the case of $C^1$ varieties in the projective space $\mathbb{P}^n$. We prove that this condition is sufficient in the case of codimension one and arbitrary dimension. We describe an implementation working for homogeneous polynomials in arbitrary dimension and codimension and give experimental evidences that our condition might still be sufficient in codimension greater than one.

==> univariate.py <==
from random import random
from fractions import Fraction

def descartes(l):
    nbs = 0
    lnz = l[0]
    for i in range(1,len(l)):
        if l[i] * lnz < 0: nbs += 1
        if nbs > 1: return False
        if l[i] != 0: lnz = l[i]
    return True

def det(v1,v2):
    (a,b) = v1
    (c,d) = v2
    return d * a - b * c

def add_vec(v1,v2,v3):
    d1 = det(v1,v3)
    d2 = det(v3,v2)
    #print(d1,d2)
    # v3 between v1 and v2
    if d1 >= 0 and d2 >= 0: return (v1,v2)
    # v3 before v1
    if d1 <= 0 and d2 >= 0: return (v3,v2)
    # v3 after v2
    if d1 >= 0 and d2 <= 0: return (v1,v3)
    # failure
    return None

add_vec((1,0),(0,1),(0.01,-1))

def my_test(l):
    d = len(l)-1
    a0 = l[0]
    ad = l[d]
    assert(a0 != 0 and ad != 0)
    v1 = (a0,ad)
    v2 = v1
    for i in range(0,d):
        x = l[i]
        y = l[i+1]
        r = add_vec(v1,v2,(x,y))
        r2 = add_vec(v1,v2,(5*x,5*y))
        assert((r == None) == (r2 == None))
        if r == None:  return False
        (v1,v2) = r
    return True

def to_bernstein(l):
    b = 1
    r = []
    d = len(l)-1
    for i in range(0,d+1):
        r.append(l[i]*Fraction(1,b))
        b = Fraction((d-i)*b,i+1)
    return r

def of_bernstein(l):
    b = 1
    r = []
    d = len(l)-1
    for i in range(0,d+1):
        r.append(l[i]*b)
        b = (d-i)*b/(i+1)
    return r

def split(l,t=Fraction(1,2)):
    d = len(l)-1
    v = [x for x in l]
    r1 = []
    r2 = []
    for i in range(d,0,-1):
        r1.append(v[0])
        r2.append(v[i])
        for j in range(0,i):
            #print(j,v[j],v[j+1])
            v[j] = t*v[j] + (1-t)*v[j+1]
        #print(i,v)
    r1.append(v[0])
    r2.append(v[0])
    r2.reverse()
    return(r1,r2)

def loop(l,mode):
    #print(mode)
    if (mode<=1 and descartes(l)) or (mode>=1 and my_test(l)):
        if l[0] * l[len(l)-1] <= 0: return (0,1)
        else: return (0,0)
    (l1, l2) = split(l)
    (d1,r1) = loop(l1,mode)
    (d2,r2) = loop(l2,mode)
    return (d1+d2+1,r1+r2)

def opp(l):
    return [ l[i] if i % 2 == 0 else -l[i] for i in range(0,len(l))]

def nb_roots(l,mode=1):
    l = to_bernstein(l)
    (d1,l1) = loop(l,mode)
    (d2,l2) = loop(opp(l),mode)
    return (d1+d2,l1+l2)

def random_poly(d):
    return [ random() * 2 - 1 for _ in range(0,d+1) ]

def get(l,i):
    if i >= 0 and i < len(l): return l[i]
    else: return 0

def T(d):
    T0 = [1]
    T1 = [0, 1]
    for i in range(2,d+1):
        T2 = [ 2 * get(T1,i-1) - get(T0,i) for i in range(0,len(T1)+1) ]
        T0 = T1
        T1 = T2
    T1[0] = T1[0] - 1 - 0.0001
    return T1

def test0(d):
    l = T(d)
    (d,nb) = nb_roots(l)
    (d2,nb2) = nb_roots(l,mode=0)
    (d3,nb3) = nb_roots(l,mode=2)
    print(nb,d,d2,d3)
    assert(nb==nb2)
    assert(nb==nb3)

test0(75)

from numpy import roots

cr=0; nb=0; cb=0; co=0; cd=0; cm=0

def test1(d):
    global cr, nb, cb, co, cd, cm
    l = random_poly(d)
    rs = roots(l)
    prs = [ r for r in rs if abs(r.imag)<1e-8 and r.real>=0.0]
    #print(l,prs,len(prs))
    if len(prs) <= 1: cr += 1
    nb += 1
    d = descartes(l)
    assert(not d or len(prs) <= 1)
    if d: cd += 1
    m = my_test(to_bernstein(l))
    if m and len(prs) > 1: print(l, prs)
    assert(not m or len(prs) <= 1)
    if m: cm += 1
    if d and m: cb += 1
    if d or  m: co += 1

#for _ in range(0,10000):
#    test1(10)

#print("descartes: ",cd,"\nmy test: ",cm,"\none of them: ",co,"\nwith 0 or 1 root: ",cr)

